First double-differential cross-section measurements in proton multiplicity and kinematics for mesonless $\nu_{\mu}$ charged-current interactions on argon using the MicroBooNE detector

We present the first double-differential cross-section measurements of muon neutrino charged-current interactions on argon with no mesons and one or more protons ($N_{p} \geq 1$) in the final state as a function of proton multiplicity and kinematics. The analysis uses the full Booster Neutrino Beam dataset collected by the MicroBooNE detector at Fermi National Accelerator Laboratory, corresponding to a total of $1.30 \times 10^{21}$ protons on target. We measure cross sections as a function of the proton multiplicity, the momenta and muon-proton opening angles of the leading and subleading protons up to and including the fourth-leading proton, as well as the total available kinetic energy of the hadronic system. The treatment of the statistical and systematic uncertainties includes correlations between the different extracted distributions. The measured cross sections are compared to predictions from several event generators using different primary and final-state interaction models. The results reveal strong sensitivity to the modeling of final-state interactions, and none of the generators tested provides a fully adequate description of the data. Significant disagreement between data and predictions is observed in the proton multiplicity distributions, particularly at backward opening angles and for subleading proton kinematics.

==> anc/README.md <==
# Data release

First double-differential cross-section measurements in proton multiplicity and kinematics for mesonless nu_mu charged-current interactions on argon using the MicroBooNE detector.

```
data_release/
|-- DataRelease.root
|-- README.md
|-- scripts/
    |-- chi2_example.C
    |-- chi2_example.py
```

## Contents of `DataRelease.root`

All objects are stored against the same 183 global bins, defined in Appendix A of the paper. The measurement is organized in 11 blocks, each one a double-differential distribution, subdivided into 44 slices.

| Object | Type | Description |
| --- | --- | --- |
| `Hist_Data` | TH1D | Extracted cross sections, with the total uncertainty as bin errors |
| `Hist_MicroBooNE_Tune` | TH1D | GENIE MicroBooNE tune prediction |
| `Hist_*` | TH1D | Generator predictions, one per configuration |
| `Cov_Total` | TH2D | Total covariance matrix |
| `Cov_Stats_BNB` | TH2D | BNB data statistical covariance |
| `Cov_Stats_MC`, `Cov_Stats_EXT` | TH2D | MC and beam-off statistical covariance |
| `Cov_Flux`, `Cov_Xsec`, `Cov_Reint`, `Cov_DetVar`, `Cov_POT`, `Cov_NTargets` | TH2D | Systematic covariance by source |
| `Cov_Xsec_*`, `Cov_DetVar_*` | TH2D | Cross-section and detector variation breakdown |
| `Unfolding_Matrix` | TH2D | Unfolding matrix `U` |
| `Additional_Smearing_Matrix` | TH2D | Additional smearing matrix `A_C` |
| `Hist_Unit_Transform` | TH1D | Bin-width factors for the cross sections |
| `Matr_Unit_Transform` | TH2D | Bin-width factors for the covariance matrices |
| `Combination_Matrix` | TH2D | Reduced combination matrix `Omega^T Omega` |
| `Projection_Matrix` | TH2D | Range projection matrix `P` |
| `Bin_Block_Index` | TH1D | Block number (1-11) of each global bin |
| `Bin_Slice_Index` | TH1D | Slice number (1-44) of each global bin |
| `Bin_GoF_Mask` | TH1D | Bins entering the per-slice and per-block chi2 |

The released cross sections are flux-integrated total cross sections, **not** divided by bin widths, in units of `1e-38 cm^2` per argon nucleus. To obtain differential cross sections, multiply `Hist_Data` bin by bin by `Hist_Unit_Transform`, and the covariance matrices element by element by `Matr_Unit_Transform`.

Six global bins (92, 108, 117, 152, 173 and 180) are placeholders that collect the events with no k-th proton. They carry the event sharing between blocks and so enter the global chi2, but they are excluded from the per-slice and per-block chi2 values quoted in the paper. `Bin_GoF_Mask` is zero for exactly these bins.

The predictions stored in `Hist_*` have already been multiplied by the additional smearing matrix `A_C`, so they can be compared directly with `Hist_Data`. Any new model prediction must be multiplied by `Additional_Smearing_Matrix` before computing a goodness-of-fit metric, as described in Sec. IV B of the paper.

## Scripts

Both scripts read the release and print the per-block and global chi2 for every prediction in the file. They perform no plotting.

```
cd scripts
python3 chi2_example.py ../DataRelease.root [--slices]
root -l -b -q 'chi2_example.C("../DataRelease.root")'      # add , true for slices
```

The Python script needs `numpy` and either `uproot` or `PyROOT`; the C++ macro needs ROOT only. The optional per-slice flag adds a second table with the chi2 of each of the 44 slices. The expected output begins with

```
183 bins, 11 blocks, 17 generator predictions
Combination matrix: rank 145, 38 null directions

chi2 per block and global chi2

Prediction                        B1      B2   ...     B11    Global
ndof                              27      20   ...       2       145
GENIE uB Tune                 121.30   80.20   ...    0.03     569.9
NuWro v25.11.1                 80.82   58.35   ...    2.61     678.7
...
```

Per-slice and per-block chi2 are the standard `r^T C^-1 r` using the corresponding sub-matrix of `Cov_Total`. The global value is the range-projected chi2 discussed on Appendix E: the residual and the covariance are taken back to reconstructed space with the inverse of `Unfolding_Matrix` and projected onto the range of `Combination_Matrix`, whose 38 null directions are the exact linear constraints imposed by the event sharing between blocks. This leaves 145 degrees of freedom out of the 183 bins.

`Projection_Matrix` is provided for convenience and equals `V_r V_r^T`, where `V_r` holds the 145 eigenvectors of `Combination_Matrix` with non-zero eigenvalue that the scripts build.


==> anc/scripts/chi2_example.C <==
// Compute chi2 values between the extracted cross sections and the generator
// predictions shipped with this data release.
//
// Usage:
//     root -l -b -q 'chi2_example.C("../DataRelease.root")'
//     root -l -b -q 'chi2_example.C("../DataRelease.root", true)'   // + per slice
//
// Requires ROOT only. No plotting is performed.

#include <algorithm>
#include <iostream>
#include <string>
#include <vector>

#include "TFile.h"
#include "TH1D.h"
#include "TH2D.h"
#include "TKey.h"
#include "TMatrixD.h"
#include "TMatrixDSym.h"
#include "TMatrixDSymEigen.h"
#include "TVectorD.h"

namespace {

const int kNBlocks = 11;

// Eigenvalue threshold, relative to the largest eigenvalue, used to separate
// the range of the combination matrix from its null space
const double kEigenThreshold = 1e-9;

// ---------------------------------------------------------------------------- //
//                                   Reading                                     //
// ---------------------------------------------------------------------------- //

TVectorD ReadHist(TFile& file, const char* name)
{
  TH1D* hist = dynamic_cast<TH1D*>(file.Get(name));
  if (!hist) {
    std::cerr << "Could not read histogram " << name << std::endl;
    throw std::runtime_error(name);
  }
  const int n = hist->GetNbinsX();
  TVectorD values(n);
  for (int i = 0; i < n; ++i) values(i) = hist->GetBinContent(i + 1);
  return values;
}

TMatrixD ReadMatrix(TFile& file, const char* name)
{
  TH2D* hist = dynamic_cast<TH2D*>(file.Get(name));
  if (!hist) {
    std::cerr << "Could not read matrix " << name << std::endl;
    throw std::runtime_error(name);
  }
  const int nx = hist->GetNbinsX();
  const int ny = hist->GetNbinsY();
  TMatrixD matrix(nx, ny);
  for (int i = 0; i < nx; ++i)
    for (int j = 0; j < ny; ++j) matrix(i, j) = hist->GetBinContent(i + 1, j + 1);
  return matrix;
}

// Names of the prediction histograms, in the order they were written
std::vector<std::string> PredictionNames(TFile& file)
{
  std::vector<std::string> names;
  TIter next(file.GetListOfKeys());
  while (TKey* key = dynamic_cast<TKey*>(next())) {
    const std::string name = key->GetName();
    if (name.rfind("Hist_", 0) != 0) continue;
    if (name == "Hist_Data" || name == "Hist_Unit_Transform") continue;
    if (std::find(names.begin(), names.end(), name) == names.end())
      names.push_back(name);
  }
  return names;
}

// ---------------------------------------------------------------------------- //
//                                     chi2                                      //
// ---------------------------------------------------------------------------- //

// Standard chi2 for a full-rank covariance matrix
double Chi2(const TVectorD& residual, const TMatrixD& covariance)
{
  TMatrixD inverse(covariance);
  inverse.Invert();
  return residual * (inverse * residual);
}

// Residual and covariance restricted to a set of global bins
TVectorD SubVector(const TVectorD& vector, const std::vector<int>& bins)
{
  TVectorD out(bins.size());
  for (size_t i = 0; i < bins.size(); ++i) out(i) = vector(bins[i]);
  return out;
}

TMatrixD SubMatrix(const TMatrixD& matrix, const std::vector<int>& bins)
{
  TMatrixD out(bins.size(), bins.size());
  for (size_t i = 0; i < bins.size(); ++i)
    for (size_t j = 0; j < bins.size(); ++j) out(i, j) = matrix(bins[i], bins[j]);
  return out;
}

// Eigenvectors spanning the range of the combination matrix Omega^T Omega.
// The null space of the combination matrix holds the exact linear constraints
// imposed by the event sharing between blocks, along which the measurement
// carries no independent statistical information.
TMatrixD RangeProjection(const TMatrixD& combination)
{
  TMatrixDSym symmetric(combination.GetNrows());
  for (int i = 0; i < combination.GetNrows(); ++i)
    for (int j = 0; j < combination.GetNcols(); ++j)
      symmetric(i, j) = 0.5 * (combination(i, j) + combination(j, i));

  const TMatrixDSymEigen eigen(symmetric);
  const TVectorD eigenvalues = eigen.GetEigenValues();
  const TMatrixD eigenvectors = eigen.GetEigenVectors();

  double largest = 0.0;
  for (int i = 0; i < eigenvalues.GetNrows(); ++i)
    largest = std::max(largest, eigenvalues(i));

  std::vector<int> keep;
  for (int i = 0; i < eigenvalues.GetNrows(); ++i)
    if (eigenvalues(i) > largest * kEigenThreshold) keep.push_back(i);

  TMatrixD range(eigenvectors.GetNrows(), keep.size());
  for (int i = 0; i < eigenvectors.GetNrows(); ++i)
    for (size_t j = 0; j < keep.size(); ++j) range(i, j) = eigenvectors(i, keep[j]);
  return range;
}

// Range-projected chi2, Appendix E of the paper.
// The residual and the covariance are taken back to reconstructed space with
// the inverse of the unfolding matrix, projected onto the range of the
// combination matrix, and then compared with a standard chi2. The reduced
// system is full-rank, so the result is invariant under unfolding.
double GlobalChi2(const TVectorD& residual, const TMatrixD& covariance,
                  const TMatrixD& unfolding_inverse, const TMatrixD& range)
{
  TMatrixD range_transposed(TMatrixD::kTransposed, range);

  const TVectorD reduced_residual = range_transposed * (unfolding_inverse * residual);

  TMatrixD reco_covariance(unfolding_inverse, TMatrixD::kMult,
                           TMatrixD(covariance, TMatrixD::kMultTranspose,
                                    unfolding_inverse));
  TMatrixD reduced_covariance(range_transposed, TMatrixD::kMult,
                              TMatrixD(reco_covariance, TMatrixD::kMult, range));

  return Chi2(reduced_residual, reduced_covariance);
}

// ---------------------------------------------------------------------------- //
//                                    Output                                     //
// ---------------------------------------------------------------------------- //

void PrintRule(int width) { std::cout << std::string(width, '-') << std::endl; }

}  // namespace

void chi2_example(const char* path = "../DataRelease.root", bool show_slices = false)
{
  TFile* file = TFile::Open(path, "READ");
  if (!file || file->IsZombie()) {
    std::cerr << "Could not open " << path << std::endl;
    return;
  }

  const TVectorD data = ReadHist(*file, "Hist_Data");
  const TMatrixD covariance = ReadMatrix(*file, "Cov_Total");
  const TMatrixD unfolding = ReadMatrix(*file, "Unfolding_Matrix");
  const TMatrixD combination = ReadMatrix(*file, "Combination_Matrix");
  const TVectorD block_index = ReadHist(*file, "Bin_Block_Index");
  const TVectorD slice_index = ReadHist(*file, "Bin_Slice_Index");
  const TVectorD gof_mask = ReadHist(*file, "Bin_GoF_Mask");

  const std::vector<std::string> prediction_names = PredictionNames(*file);
  std::vector<std::string> titles;
  std::vector<TVectorD> predictions;
  for (const std::string& name : prediction_names) {
    titles.push_back(file->Get(name.c_str())->GetTitle());
    predictions.push_back(ReadHist(*file, name.c_str()));
  }

  TMatrixD unfolding_inverse(unfolding);
  unfolding_inverse.Invert();

  const TMatrixD range = RangeProjection(combination);
  const int n_global = range.GetNcols();
  const int n_bins = data.GetNrows();

  std::cout << std::endl;
  std::cout << "MicroBooNE proton multiplicity and kinematics cross sections"
            << std::endl;
  std::cout << "Reading " << path << " with ROOT" << std::endl;
  printf("%d bins, %d blocks, %d generator predictions\n", n_bins, kNBlocks,
         static_cast<int>(predictions.size()));
  printf("Combination matrix: rank %d, %d null directions\n", n_global,
         n_bins - n_global);

  // Bins entering each block, skipping the placeholder bins for events with no
  // k-th proton
  std::vector<std::vector<int>> block_bins(kNBlocks);
  for (int i = 0; i < n_bins; ++i) {
    if (gof_mask(i) < 0.5) continue;
    block_bins[static_cast<int>(block_index(i)) - 1].push_back(i);
  }

  // ------------------------------- per block ------------------------------- //
  const int table_width = 28 + 1 + kNBlocks * 8 + 10;

  std::cout << std::endl << "chi2 per block and global chi2" << std::endl << std::endl;
  PrintRule(table_width);
  printf("%-28s", "Prediction");
  for (int b = 0; b < kNBlocks; ++b) printf("%8s", Form("B%d", b + 1));
  printf("%10s\n", "Global");
  PrintRule(table_width);
  printf("%-28s", "ndof");
  for (int b = 0; b < kNBlocks; ++b)
    printf("%8d", static_cast<int>(block_bins[b].size()));
  printf("%10d\n", n_global);

  for (size_t p = 0; p < predictions.size(); ++p) {
    TVectorD residual(data);
    residual -= predictions[p];
    printf("%-28s", titles[p].c_str());
    for (int b = 0; b < kNBlocks; ++b)
      printf("%8.2f", Chi2(SubVector(residual, block_bins[b]),
                           SubMatrix(covariance, block_bins[b])));
    printf("%10.1f\n",
           GlobalChi2(residual, covariance, unfolding_inverse, range));
  }
  PrintRule(table_width);

  // ------------------------------- per slice ------------------------------- //
  if (show_slices) {
    int n_slices = 0;
    for (int i = 0; i < n_bins; ++i)
      n_slices = std::max(n_slices, static_cast<int>(slice_index(i)));

    std::vector<std::vector<int>> slice_bins(n_slices);
    for (int i = 0; i < n_bins; ++i) {
      if (gof_mask(i) < 0.5) continue;
      slice_bins[static_cast<int>(slice_index(i)) - 1].push_back(i);
    }
    std::vector<int> slices;
    for (int s = 0; s < n_slices; ++s)
      if (!slice_bins[s].empty()) slices.push_back(s);

    std::cout << std::endl << "chi2 per slice" << std::endl << std::endl;

    // Split into chunks so the table stays readable in a terminal
    const int chunk = 11;
    for (size_t start = 0; start < slices.size(); start += chunk) {
      const size_t stop = std::min(start + chunk, slices.size());
      const int width = 28 + (stop - start) * 8;
      PrintRule(width);
      printf("%-28s", "Prediction");
      for (size_t s = start; s < stop; ++s) printf("%8s", Form("S%d", slices[s] + 1));
      printf("\n");
      PrintRule(width);
      printf("%-28s", "ndof");
      for (size_t s = start; s < stop; ++s)
        printf("%8d", static_cast<int>(slice_bins[slices[s]].size()));
      printf("\n");
      for (size_t p = 0; p < predictions.size(); ++p) {
        TVectorD residual(data);
        residual -= predictions[p];
        printf("%-28s", titles[p].c_str());
        for (size_t s = start; s < stop; ++s)
          printf("%8.2f", Chi2(SubVector(residual, slice_bins[slices[s]]),
                               SubMatrix(covariance, slice_bins[slices[s]])));
        printf("\n");
      }
      PrintRule(width);
      std::cout << std::endl;
    }
  }

  std::cout << std::endl;
  file->Close();
}


==> anc/scripts/chi2_example.py <==
#!/usr/bin/env python3
"""
Compute chi2 values between the extracted cross sections and the generator
predictions shipped with this data release.

Usage:
    python3 chi2_example.py [path/to/DataRelease.root] [--slices]

Requires numpy and a way of reading ROOT files: either uproot or PyROOT.
No plotting is performed.
"""

import sys
import numpy as np

N_BLOCKS = 11

# Eigenvalue threshold, relative to the largest eigenvalue, used to separate
# the range of the combination matrix from its null space
EIGEN_THRESHOLD = 1e-9

# Everything that lives under a Hist_ name but is not a prediction
NOT_A_PREDICTION = ("Hist_Data", "Hist_Unit_Transform")


# ---------------------------------------------------------------------------- #
#                                  Reading                                     #
# ---------------------------------------------------------------------------- #

class Reader:
    """Minimal reader for the histograms in the release, uproot or PyROOT."""

    def __init__(self, path):
        self.path = path
        try:
            import uproot
            self.backend = "uproot"
            self.file = uproot.open(path)
            self.names = [k.split(";")[0] for k in self.file.keys()]
        except ImportError:
            import ROOT
            self.backend = "pyroot"
            self.file = ROOT.TFile.Open(path)
            if not self.file or self.file.IsZombie():
                raise IOError("Could not open {}".format(path))
            self.names = [k.GetName() for k in self.file.GetListOfKeys()]

    def title(self, name):
        if self.backend == "uproot":
            return self.file[name].title
        return self.file.Get(name).GetTitle()

    def hist(self, name):
        if self.backend == "uproot":
            return np.asarray(self.file[name].values(), dtype=float)
        h = self.file.Get(name)
        return np.array([h.GetBinContent(i + 1) for i in range(h.GetNbinsX())])

    def matrix(self, name):
        if self.backend == "uproot":
            return np.asarray(self.file[name].values(), dtype=float)
        h = self.file.Get(name)
        nx, ny = h.GetNbinsX(), h.GetNbinsY()
        return np.array([[h.GetBinContent(i + 1, j + 1) for j in range(ny)]
                         for i in range(nx)])

    def predictions(self):
        """Names of the prediction histograms, in the order they were written."""
        return [n for n in self.names
                if n.startswith("Hist_") and n not in NOT_A_PREDICTION]


# ---------------------------------------------------------------------------- #
#                                    chi2                                      #
# ---------------------------------------------------------------------------- #

def chi2(residual, covariance):
    """Standard chi2 for a full-rank covariance matrix."""
    return float(residual @ np.linalg.solve(covariance, residual))


def range_projection(combination_matrix):
    """Eigenvectors spanning the range of the combination matrix Omega^T Omega.

    The null space of the combination matrix holds the exact linear constraints
    imposed by the event sharing between blocks, along which the measurement
    carries no independent statistical information.
    """
    eigenvalues, eigenvectors = np.linalg.eigh(combination_matrix)
    keep = eigenvalues > eigenvalues[-1] * EIGEN_THRESHOLD
    return eigenvectors[:, keep]


def global_chi2(residual, covariance, unfolding_inverse, range_vectors):
    """Range-projected chi2, Appendix E of the paper.

    The residual and the covariance are taken back to reconstructed space with
    the inverse of the unfolding matrix, projected onto the range of the
    combination matrix, and then compared with a standard chi2. The reduced
    system is full-rank, so the result is invariant under unfolding.
    """
    reduced_residual = range_vectors.T @ (unfolding_inverse @ residual)
    reduced_covariance = range_vectors.T @ (
        unfolding_inverse @ covariance @ unfolding_inverse.T) @ range_vectors
    return chi2(reduced_residual, reduced_covariance)


# ---------------------------------------------------------------------------- #
#                                   Output                                     #
# ---------------------------------------------------------------------------- #

def print_table(header, rows, widths):
    line = "-" * (sum(widths) + len(widths) - 1)
    print(line)
    print(" ".join("{:{}{}}".format(h, ">" if i else "<", w)
                   for i, (h, w) in enumerate(zip(header, widths))))
    print(line)
    for row in rows:
        print(" ".join("{:{}{}}".format(c, ">" if i else "<", w)
                       for i, (c, w) in enumerate(zip(row, widths))))
    print(line)


def main():
    args = [a for a in sys.argv[1:] if not a.startswith("-")]
    flags = [a for a in sys.argv[1:] if a.startswith("-")]
    path = args[0] if args else "../DataRelease.root"
    show_slices = "--slices" in flags

    reader = Reader(path)

    data = reader.hist("Hist_Data")
    covariance = reader.matrix("Cov_Total")
    unfolding = reader.matrix("Unfolding_Matrix")
    combination = reader.matrix("Combination_Matrix")
    block_index = reader.hist("Bin_Block_Index").astype(int)
    slice_index = reader.hist("Bin_Slice_Index").astype(int)
    gof_mask = reader.hist("Bin_GoF_Mask").astype(bool)

    predictions = [(reader.title(n), reader.hist(n)) for n in reader.predictions()]

    unfolding_inverse = np.linalg.inv(unfolding)
    range_vectors = range_projection(combination)
    n_global = range_vectors.shape[1]

    print("")
    print("MicroBooNE proton multiplicity and kinematics cross sections")
    print("Reading {} with {}".format(path, reader.backend))
    print("{} bins, {} blocks, {} generator predictions".format(
        len(data), N_BLOCKS, len(predictions)))
    print("Combination matrix: rank {}, {} null directions".format(
        n_global, len(data) - n_global))

    # Bins entering each block, skipping the placeholder bins for events with
    # no k-th proton
    block_bins = [np.flatnonzero((block_index == b + 1) & gof_mask)
                  for b in range(N_BLOCKS)]

    # ------------------------------- per block ------------------------------ #
    header = ["Prediction"] + ["B{}".format(b + 1) for b in range(N_BLOCKS)] + ["Global"]
    widths = [28] + [7] * N_BLOCKS + [9]

    rows = [["ndof"] + [str(len(b)) for b in block_bins] + [str(n_global)]]
    for title, prediction in predictions:
        residual = data - prediction
        row = [title]
        for bins in block_bins:
            row.append("{:.2f}".format(chi2(residual[bins],
                                            covariance[np.ix_(bins, bins)])))
        row.append("{:.1f}".format(global_chi2(residual, covariance,
                                               unfolding_inverse, range_vectors)))
        rows.append(row)

    print("\nchi2 per block and global chi2\n")
    print_table(header, rows, widths)

    # ------------------------------- per slice ------------------------------ #
    if show_slices:
        print("\nchi2 per slice\n")
        slices = [s for s in np.unique(slice_index)
                  if gof_mask[slice_index == s].any()]
        header = ["Prediction"] + ["S{}".format(s) for s in slices]
        widths = [28] + [7] * len(slices)
        slice_bins = [np.flatnonzero((slice_index == s) & gof_mask) for s in slices]
        rows = [["ndof"] + [str(len(b)) for b in slice_bins]]
        for title, prediction in predictions:
            residual = data - prediction
            rows.append([title] + ["{:.2f}".format(
                chi2(residual[b], covariance[np.ix_(b, b)])) for b in slice_bins])
        # Split into chunks so the table stays readable in a terminal
        chunk = 11
        for start in range(0, len(slices), chunk):
            columns = [0] + list(range(start + 1, min(start + chunk, len(slices)) + 1))
            print_table([header[c] for c in columns],
                        [[row[c] for c in columns] for row in rows],
                        [widths[c] for c in columns])
            print("")

    print("")


if __name__ == "__main__":
    main()

